Cohomology for Anyone

Crystallography has proven a rich source of ideas over several centuries. Among the many ways of looking at space groups, N. David Mermin has pioneered the Fourier-space approach. Recently, we have supplemented this approach with methods borrowed from algebraic topology. We now show what topology, which studies global properties of manifolds, has to do with crystallography. No mathematics is assumed beyond what the typical physics or crystallography student will have seen of group theory; in particular, the reader need not have any prior exposure to topology or to cohomology of groups.

==> homology.m <==
(* homology.m
 * DAR and JFH 1/03
 * 
 * For a finite group G and its action on a lattice L, calculate the first
 * homology group H_1(G,L).  The group is specified by a matrix
 * representation acting to the right on unit vectors {1,0,0,...},
 * {0,1,0,...}, etc.  The two interfaces, SpacgroupH1[] and SpacegroupH1Full[],
 * are documented below.  This package 
 *
 * This package requires IntegerSmithNormalForm.m, which has been published
 * at  http://library.wolfram.com/database/MathSource/682
 * 
 * Thanks to Veit Elser for contributing a slightly shorter version of groupgen.
 *)

BeginPackage["SpacegroupH1`", {"IntegerSmithNormalForm`"}]

SpacegroupH1::usage="SpacegroupH1[{g1,g2,...}] for point-group\
 generators g1, g2, ... returns the list of integers corresponding\
 to the product of cyclic groups in H1(G,L).  The generators g1, g2,\
 ... of G are n-dimensional square matrices acting on the lattice L; the\
 lattice generators are taken to be the n unit basis vectors.  See also\
 SpacegroupH1Full[]."

SpacegroupH1Full::usage="{c,z,b,d,p,q}=SpacegroupH1Full[{g1,g2,...}]\
 takes point-group generators g1, g2, ... and computes the first homology\
 group and related information.  The generators g1, g2, ... of G are\
 n-dimensional square matrices acting on the lattice L; the lattice\
 generators are taken to be the n unit basis vectors.  The return values\
 are as follows: c is the list of generators of 1-chains, represented as\
 a list {{k1,g1},{k2,g2},...} where ki are lattice generators and gi are\
 group elements; z is the list of generators of 1-cycles in the the basis\
 of c; b is the list of generators of 1-boundaries in the basis of z;\
 d is a diagonal square matrix whose non-unity diagonal elements n1, n2,\
 ... correspond to the product of cyclic groups in H1(G,L); and p and\
 q are transformation matrices such p.b.q=d.  See also SpacegroupH1[],\
 which returns only the non-unity diagonal elements of d."


Begin["`Private`"]
(* -------------------- functions for internal use -------------------- *)
(* Given a list of square matrices, return the list of generated group elems. *)
groupgen[g_] := FixedPoint[Union[Flatten[Outer[Dot,#,g,1],1],#]&, g]

(* Function to project a term of the form (v1 y[g1]) onto an element of c
 * of the form {v2,g2}, where v's are vectors of integers, g's matrices.
 *
 * Do this by going through all of c and checking for equality of the
 * group part.  For each element of c, if the group part of c is not
 * equal to the group argument of y, the projection is 0.  If it
 * is equal, set y[_]->1 and take the dot product to find the projection.
 *
 * Since we're inside a "private" block, we shouldn't need to Clear[y].
 *)
c1proj[x_,c1_] := ( (x/.{y[g_]->If[g==#[[2]],1,0]}).#[[1]] )& /@ c1

(* ----- functions callable from outside (made public by "usage") ----- *)
(* See usage above *)
SpacegroupH1Full[x_] := Module[{latnum,latgen,group,c,c2,z,z2,bz2,
bz3,b,d,p,q},
	latnum = Dimensions[x[[1]][[1]]][[1]];	(* # of lattice gens. *)
	latgen = IdentityMatrix[latnum];	(* the lattice generators *)
	group = groupgen[x];			(* the group *)
	(* Generators of 1-chains as pairs {k,g} with k in L and g in G *)
	c = Distribute[{latgen,group}, List];
	(* Calculate boundary of each 1-chain in c, del{k,g} = gk -k. *)
	(* Then get the null space, generating Z_1. *)
	z = NullSpace[Transpose[(#[[2]].#[[1]] - #[[1]])& /@ c]];
	(* Generators of 2-chains as triplets {k,g,h} *)
	c2 = Distribute[{latgen,group,group}, List];
	(* Boundary del{k,g,h}=hk y[g] - k y[gh] + k y[h] for each 2-chain *)
	bz2 = Union[((#[[3]].#[[1]])y[#[[2]]] - #[[1]]y[#[[2]].#[[3]]] +
		#[[1]]y[#[[3]]])& /@ c2];		(*y is a place-holder*)
	(* Generate all 1-boundaries in the basis of c; see c1proj[] above. *)
	bz3 = Union[(c1proj[#,c])& /@ bz2];	(*(1/2)-hearted LatticeReduce *)
	z2 = Chop[Rationalize[PseudoInverse[N[z]]]];	(*c basis -> z basis*)
	b = LatticeReduce[Rationalize[Chop[bz3.z2]]]; (*Convert->basis of Z_1*)
 	{d,{p,q}}=ExtendedSmithForm[b];		(* quotient Z1/B1 *)
	{c,z,b,d,p,q} ]				(* return c,z,b,d,p,and q *)

(* Short version--see usage above--list non-trivial diagonal elems of d *)
SpacegroupH1[x_] := Module[{c,z,b,d,p,q},
	{c,z,b,d,p,q}=SpacegroupH1Full[x];		(* we use only d *)
	Select[Table[d[[i,i]],{i,Length[d]}],#>1&] ]	(* throw out trivial *)

End[]					(* end "private" *)
EndPackage[]

